Parallelization Techniques for Verifying Neural Networks

Inspired by recent successes with parallel optimization techniques for solving Boolean satisfiability, we investigate a set of strategies and heuristics that aim to leverage parallel computing to improve the scalability of neural network verification. We introduce an algorithm based on partitioning the verification problem in an iterative manner and explore two partitioning strategies, that work by partitioning the input space or by case splitting on the phases of the neuron activations, respectively. We also introduce a highly parallelizable pre-processing algorithm that uses the neuron activation phases to simplify the neural network verification problems. An extensive experimental evaluation shows the benefit of these techniques on both existing benchmarks and new benchmarks from the aviation domain. A preliminary experiment with ultra-scaling our algorithm using a large distributed cloud-based platform also shows promising results.

==> figures/preproc/preproc.R <==
library(tidyverse)

data <- read_csv("../../preprocessing_time.csv")
data <- data %>% pivot_longer(-Timeout, names_pattern = "(.*) time", names_to = "Phase", values_to = "Time (s)") %>% filter(Phase != "Total") %>% filter(`Time (s)` > 0)
data$Timeout <- as.factor(data$Timeout)
print(data)
ggplot(data, aes(x = Timeout, y = `Time (s)`, fill = Phase)) +
  geom_bar(position = "stack", stat = "identity") +
  geom_text(mapping = aes(label = `Time (s)`), position = position_stack(vjust = 0.5 ))+
  coord_flip() +
  labs(
    x = "Timeout per relu (s)",
    y = "Time (s)"
  ) +
  theme_light() +
  ggsave("./preproc.pdf", width = 6.2, height = 2.7, units = "in")

#title = "Effect of varying preprocessing"

==> figures/scaling/interval/interval-split-scaling.R <==
library(tidyverse)

data <- read_csv("./interval-split-scaling-raw.csv")
# Benchmarks to keep
benches <- c("2_7","2_9","3_7","4_8","5_8")
regex <- str_c(benches, collapse="|")
right_benches <- data %>%
    filter(grepl(regex, net)) %>%
    filter(grepl("1.txt", prop)) %>%
    filter(initial_timeout == 30) %>%
    filter((initial_divides + 5) %/% 3 == divides)
right_benches
no_outliers <- right_benches

# Rename, Aggregate
series <- no_outliers %>%
  mutate(infra = str_replace(infra, "Infra.GG_LAMBDA", "gg-lambda")) %>%
  mutate(infra = str_replace(infra, "Infra.GG_LOCAL", "gg-local")) %>%
  mutate(infra = str_replace(infra, "Infra.THREAD", "thread")) %>%
  group_by(jobs,infra,divide_strategy,net) %>%
  summarise(rt_mean_trial = median(runtime), rt_sd_trial = sd(runtime)) %>%
  group_by(jobs,infra,divide_strategy) %>%
  summarise(rt_mean_net = mean(rt_mean_trial))

ggplot(series, aes(x = jobs, y = rt_mean_net, linetype = infra, color =infra)) +
  geom_line() +
  geom_point() +
  scale_x_continuous(trans='log2', breaks = c(4,64,1024),minor_breaks = c(4,8,16,32,64,128,256,512,1024)) +
  scale_y_continuous(trans='log2', limits=c(128, 6000)) +
  scale_linetype_manual(values=c("solid","dotted","31")) +
  scale_color_manual(values=c("purple",2,3)) +    
  labs(
    #title = "Runtime v. parallelism",
    y = "Mean Runtime (s)",
    x = "Number of Workers",
    linetype = "Infrastructure",
    color = "Infrastructure"
  ) +
  guides(colour = guide_legend(override.aes = list(shape = NA))) +
  theme_light() +
  theme(
    title = element_text(size=10),
    axis.title = element_text(size=9),
    legend.key.size = unit(0.1, "in"),
    legend.text = element_text(family = "mono", size=7),
    legend.title = element_text(size=8),
    legend.position = c(0.75, 0.75)
  )
ggsave("interval-split-scaling.pdf", width = 2.5, height = 2, units="in")
write_csv(series, "./interval-split-scaling.csv")


==> figures/scaling/relu/relu-split-scaling.R <==
library(tidyverse)

data <- read_csv("./relu-split-scaling-raw.csv")
benches <- c("20x20")
regex <- str_c(benches, collapse="|")
right_benches <- data %>% filter(grepl(regex, net)) %>% filter(initial_timeout==80)
no_outliers <- right_benches %>%
  filter(jobs < 32 | grepl("LAM", infra)) %>%
  # Outliers
  filter(trial != 0 | !grepl("2_6", net) | jobs !=512) %>%
  filter(trial != 0 | !grepl("3_5", net) | jobs !=1000) %>%
  filter(trial != 2 | !grepl("3_5", net) | jobs !=256) %>%
  filter(trial != 1 | !grepl("4_2", net) | jobs !=128) %>%
  filter(trial != 2 | !grepl("4_5", net) | jobs !=16) %>%
  filter(trial != 1 | !grepl("5_5", net) | jobs !=1000) %>%
  filter(trial != 1 | !grepl("5_5", net) | jobs !=512) %>%
  filter(hash != "76fe1c29" | !grepl("4_5", net) | jobs !=512)
no_outliers[no_outliers == 1024] <- 1000
series <- no_outliers %>%
  mutate(infra = str_replace(infra, "Infra.GG_LAMBDA", "gg-lambda")) %>%
  mutate(infra = str_replace(infra, "Infra.GG_LOCAL", "gg-local")) %>%
  mutate(infra = str_replace(infra, "Infra.THREAD", "thread")) %>%
  group_by(jobs,infra,divide_strategy,net) %>%
  summarise(rt_mean_trial = mean(runtime), rt_sd_trial = sd(runtime)) %>%
  group_by(jobs,infra,divide_strategy) %>%
  summarise(rt_mean_net = mean(rt_mean_trial))

#series[is.na(series)] <- 0
ggplot(series, aes(x = jobs, y = rt_mean_net, linetype = infra)) +
  geom_line() +
  geom_point() +
  scale_x_continuous(trans='log2') +
  scale_y_continuous(trans='log2', limits =c(32, 4096)) +
  labs(
    title = "Runtime improvement as parallelism grows",
    y = "Mean Runtime (s)",
    x = "Number of Workers",
    linetype = "Infrastructure",
    color = "Split Strategy"
  )
ggsave("relu-split-scaling.pdf", width = 5, height = 4, units="in")
write_csv(series, "./relu-split-scaling.csv")


==> figures/tricks/all-solvers-facet.R <==
library(tidyverse)

data <- read_csv("../../results_raw.csv")

ggplot(data, aes(y=time,x=configuration,shape=benchmark_set,color=benchmark_set)) +
  theme_light() +
  geom_point(size = 3, alpha=0.5, position = position_jitter(width = 0.1, height = 0.0)) +
  facet_wrap(~benchmark_set) +
  scale_shape_manual(values=c(0, 1, 2, 3, 4)) +
  scale_y_continuous(limits=c(1,4000)) +
  labs(
    title = "All solvers on all benchmarks",
    shape = "Family",
    color = "Family",
    x = "Solver",
    y = "Time (s)"
  )+
  theme(axis.text.x = element_text(angle = 25, hjust = 1), plot.margin = margin(0.1, 0.1, 0.3,0.1,  unit = "in"))
ggsave("./all-solvers-facet.pdf", width = 8, height = 6, units = "in")


==> figures/tricks/all-solvers.R <==
library(tidyverse)

data <- read_csv("names-fixed.csv")

data <- data %>% group_by(configuration,benchmark_set) %>% summarise(time=mean(time))

ggplot(data, aes(y=time,x=configuration,shape=benchmark_set,color=benchmark_set)) +
  theme_light() +
  geom_point(size = 4) +
  scale_shape_manual(values=c(0, 1, 2, 3, 4, 5, 6, 7, 8, 9)) +
  labs(
    title = "All solvers on all benchmarks",
    x = "Solver",
    y = "Mean Time (s)",
    shape = "Family",
    color = "Family"
  )+
  theme(axis.text.x = element_text(angle = 25, hjust = 1), plot.margin = margin(0.1, 0.1, 0.2,0.1,  unit = "in"))
ggsave("./all-solvers.pdf", width = 6, height = 6, units = "in")


==> figures/tricks/cactus.R <==
library(tidyverse)

data <- read_csv("names-fixed.csv")


data <- data %>%
         filter(result != "timeout") %>%
         #filter(configuration != "Virtual-marabou") %>%   
         group_by(configuration) %>% 
         arrange(time) %>% 
         mutate(rn = row_number())

data$configuration <- factor(data$configuration, levels=c("I", "M", "Neurify", "R", "S+P", "S+D", "S+D+P", "Virt.-Marabou", "Virt.-All"))

number_of_rows <- nrow(data)
print(number_of_rows)

ggplot(data, 
       mapping = aes(x=rn, y=time, color=configuration, shape = configuration)) + 
  geom_line(size=0.3) +
  geom_point(data=data %>% filter (time==3599 | (time >= 1200 & time < 3000 & rn %% 48 == 0) | (time < 1200 & rn %% 80 == 0)), size=2) +
  scale_shape_manual(values = c(7,3,6,0,1,4,5,2,8)) +
  scale_color_manual(values=c("deepskyblue1","purple2","forestgreen","green2","orange","blue2","red","grey38","brown")) +
  theme_light() +
  labs(
    #title = "Solved Instances",
    x = "Number of Instances Solved",
    y = "Time (s)",
    linetype = "Solver",
    color = "Solver",
    shape = "Solver"
    ) + 
  coord_cartesian(xlim = c(325,600), ylim=c(0,3600)) +
  theme(legend.title = element_blank(),
        legend.position = c(0.13, 0.57),
        legend.background = element_rect(fill=alpha('blue', 0)))
ggsave("./cactus.pdf", width = 5, height = 3.2, units = "in")


==> figures/tricks/pair-scatter.R <==
library(tidyverse)
library(gridExtra)

# Invoke as  R sovlerA solverB --no-save < script
data <- read_csv("names-fixed.csv")
data <- data %>% select(-result)
data <- data %>% pivot_wider(names_from=configuration, values_from=time)

get_legend<-function(plot){
  tmp <- ggplot_gtable(ggplot_build(plot))
  leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
  legend <- tmp$grobs[[leg]]
  return(legend)
}

pair <- function(solverA, solverB, hideLegend) {
 return(ggplot(data, aes_string(y=sprintf("`%s`", solverA),x=sprintf("`%s`", solverB),shape="benchmark_set",color="benchmark_set")) +
   theme_light() +
   geom_point(size = 2, alpha=1.0) +
   scale_shape_manual(values=c(0, 1, 2, 3, 4, 5, 6, 7, 8, 9)) +
   scale_size_manual( values=c(2, 2, 2,1.55,2, 2, 2, 2, 2, 2)) +
   scale_y_continuous(limits=c(1,3600), trans="log10") +
   scale_x_continuous(limits=c(1,3600), trans="log10") +
   labs(
     title = sprintf("%s v. %s", solverA, solverB),
     shape = "Family",
     color = "Family",
     y = sprintf("%s time (s)", solverA),
     x = sprintf("%s time (s)", solverB)
   ) +
   annotate("segment", x = 1, xend = 3600, y = 1, yend = 3600, size=0.1, linetype=2) +
   annotate("segment", x = 2, xend = 3600, y = 1, yend = 1800, size=0.1, linetype=2) +
   annotate("segment", x = 8, xend = 3600, y = 1, yend = 450 , size=0.1, linetype=2) +
   annotate("segment", y = 2, yend = 3600, x = 1, xend = 1800, size=0.1, linetype=2) +
   annotate("segment", y = 8, yend = 3600, x = 1, xend = 450 , size=0.1, linetype=2) +
   annotate("segment", y = 1, yend = 3600, x = 3600, xend = 3600 , size=0.1, linetype=1) +
   annotate("segment", x = 1, xend = 3600, y = 3600, yend = 3600 , size=0.1, linetype=1) +
   annotate("text", y = 3400, x = 1600, label = "2x") +
   annotate("text", y = 3400, x = 390, label = "8x") +
   theme(plot.margin = margin(0.1, 0.1, 0.3,0.1,  unit = "in"),
         legend.position = (if (hideLegend) {"none"} else {"right"})))
}
a <- pair("R", "I", TRUE)
b <- pair("R", "M", TRUE)
c <- pair("S+D+P", "S+P", TRUE)
d <- pair("S+D+P", "S+D", TRUE)
e <- pair("S+D+P", "M", TRUE)
f <- pair("S+D+P", "Neurify", TRUE)
dummy <- pair("S+D+P", "M", FALSE)
p <- arrangeGrob(a, b, c, d, e, f, nrow = 3, ncol = 2, top = "Pairwise Comparisons of Solvers", right = get_legend(dummy))
ggsave(p, file="pairwise.pdf", height = 12, width = 9, units = "in")

